An MML-based tool for evaluating the complexity of (stochastic) logic theories

Theory evaluation is a key problem in many areas: machine learning, scientific discovery, inverse engineering, decision making, software engineering, design, human sciences, etc. If we have a set of theories that are able to explain the same set of phenomena, we need a criterion to choose which one is best. There are, of course, many possible criteria. Model simplicity is one of the most common criteria in theory evaluation. The Minimum Message Length (MML) is a solid approach to evaluate theories relative to a given evidence or data. Theories can be expressed in specific or general (Turing-complete) languages. First-order logic, and logic programming in particular, is a Turing-complete language. Evaluating the simplicity of a theory or program described in a Turing-complete language is much more difficult than just counting the number of lines or bits. It is, in fact, the problem of calculating its Kolmogorov complexity, which is uncomputable. Few works in the literature have been able to present accurate and effective approximations for a Turing-complete language. In this work, we present the first general MML coding scheme for logic programs. With this scheme, we can quantify the bits of information required to code (or send) a theory, a set of data or the same data given the theory. As a realization of the above-mentioned schemes, we present a software tool which is able to code and evaluate a set of alternative (stochastic) theories (programs) against a set of examples. We illustrate the application of the tool to a variety of non-probabilistic and probabilistic scenarios.

==> Imagenes/Bitmap/cleanAll.sh <==
#!/bin/bash
#----------------------------------------------------------
#
# Copyright 2009 Pedro Pablo Gomez-Martin,
#                Marco Antonio Gomez-Martin
# 
# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <http://www.gnu.org/licenses/>.
#
#----------------------------------------------------------

# Limpiamos el directorio actual...
rm -f *.eps

# Y ahora en los subdirectorios.
for DIR in *; do
	if [ -d $DIR ]; then
		if [ $DIR != "CVS" ]; then
			# Sólo si el subdirectorio no es el de
			# la información del CVS.
			cd $DIR
			rm -f *.eps
			cd ..;
		fi;
	fi;
done

# Ten en cuenta que estamos entrando en los directorios
# de primer nivel. TeXiS (su Makefile) asume que no habrá 
# subdirectorios dentro de los directorios de imagenes de
# cada capítulo precisamente para que este script sea más
# simple :-)
# Si realmente se quisieran soportar subdirectorios en
# los directorios de los capítulos, habría que hacer algo
# como:
#
# for DIR in $(find . -type d); then ...
#
# Pero luego teniendo en cuenta de quitar los CVS y los
# .svn

# Este script tiene una estructura similar a updateAll.sh.
# A su vez, ambos (updateAll.sh y cleanAll.sh) están
# copiados iguales en el directorio de imágenes vectoriales.
# Si modificas alguno, tendrás que modificar los demás.

==> Imagenes/Bitmap/update-eps.sh <==
#!/bin/bash
#----------------------------------------------------------
#
# Copyright 2009 Pedro Pablo Gomez-Martin,
#                Marco Antonio Gomez-Martin
# 
# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <http://www.gnu.org/licenses/>.
#
#----------------------------------------------------------

# Recorre todos los ficheros .jpg y .png del directorio, y los
# convierte a eps utilizando el programa sam2p.

# Se basó originalmente en:

# http://www.tug.org/pipermail/texhax/2003-June/000396.html
# http://amath.colorado.edu/documentation/LaTeX/reference/figures.html

# aunque ya no tiene nada que ver :-)


# Convierte a .eps el fichero .jpg o .png recibido
# como primer parámetro. Se hacen algunas comprobaciones
# sobre el fichero (que no está duplicado)
# Si hay algún problema devuelve 1; en otro caso, devuelve 0
function convert {
    f=$1

    # Nos aseguramos de que no hay un .jpg y un .png con el
    # mismo nombre (que terminarían ocasionando el mismo .eps).
    jpg=$(echo $f | sed s/png$/jpg/)
    png=$(echo $f | sed s/jpg$/png/)

    if [ -e $jpg ] && [ -e $png ]; then
        echo "Repetición de nombres en $jpg y $png no permitida." > /dev/stderr
        exit 1
    fi

    # Construimos el nombre del fichero con extensión .eps
    # Como no sabemos si lo que tenemos es un .jpg o un .png
    # sustituimos ambas y listo.
    eps=$(echo $f | sed s/png$/eps/)
    eps=$(echo $eps | sed s/jpg$/eps/)

    echo -n "$f --> $eps ... "

    # Si el fichero $eps existe y es más nuevo que el original,
    # nos ahorramos la conversión.
    [ $eps -nt $f ] && echo $eps está actualizado. && exit 0

    # Hacemos la comprobación de si está instalado sam2p
    # en un lugar "tan profundo" para que sólo falle si
    # realmente lo vamos a usar. Esto significa que vamos
    # a comprobarlo por cada imagen... La otra opción
    # habría sido comprobarlo directamente en updateAll.sh
    # pero en ese caso, si no tenemos el sam2p, pero tampoco
    # tenemos imágenes que convertir, acabaríamos con un 
    # "error" que no resulta problemático.
    # De hecho lo hacemos incluso después de haber comprobado
    # que no tenemos ya el .eps actualizado, para no quejarnos
    # si el fichero existe realmente.
    if ! which sam2p > /dev/null; then
        echo "El programa sam2p no está disponible." > /dev/stderr
        echo "No pueden convertirse las imagenes de mapas de bits." > /dev/stderr
	exit 1
    fi

    sam2p $f $eps >/dev/null 2>&1 && echo Hecho. || (echo ERROR. && rm -f $eps && exit 1)

}



for f in {*.jpg,*.png}; do
    [ ! -e $f ] && continue
    # Necesario porque el for mete en f un
    # *.jpg o *.png si no hay ningún jpg
    # o png, a si es que nos aseguramos de
    # que el fichero existe.

    # Convertimos todos los ficheros encontrados
    if ! convert $f; then
        exit 1
    fi
done


==> Imagenes/Bitmap/updateAll.sh <==
#!/bin/bash
#----------------------------------------------------------
#
# Copyright 2009 Pedro Pablo Gomez-Martin,
#                Marco Antonio Gomez-Martin
# 
# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <http://www.gnu.org/licenses/>.
#
#----------------------------------------------------------

# Actualizamos las imágenes que estén en el directorio actual.
./update-eps.sh || exit 1

# Y ahora en los subdirectorios.
for DIR in *; do
	if [ -d $DIR ]; then
		if [ $DIR != "CVS" ]; then
			# Sólo si el subdirectorio no es el de
			# la información del CVS.
			cd $DIR
			if ! ../update-eps.sh; then
				cd ..
				exit 1
			fi
			cd ..
		fi
	fi
done

# Ten en cuenta que estamos entrando en los directorios
# de primer nivel. TeXiS (su Makefile) asume que no habrá 
# subdirectorios dentro de los directorios de imagenes de
# cada capítulo precisamente para que este script sea más
# simple :-)
# Si realmente se quisieran soportar subdirectorios en
# los directorios de los capítulos, habría que hacer algo
# como:
#
# for DIR in $(find . -type d); then ...
#
# Pero luego teniendo en cuenta de quitar los CVS y los
# .svn

# Este script tiene una estructura similar a updateAll.sh.
# A su vez, ambos (updateAll.sh y cleanAll.sh) están
# copiados iguales en el directorio de imágenes vectoriales.
# Si modificas alguno, tendrás que modificar los demás.

==> Imagenes/Vectorial/cleanAll.sh <==
#!/bin/bash
#----------------------------------------------------------
#
# Copyright 2009 Pedro Pablo Gomez-Martin,
#                Marco Antonio Gomez-Martin
# 
# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <http://www.gnu.org/licenses/>.
#
#----------------------------------------------------------

# Limpiamos el directorio actual...
rm -f *.eps

# Y ahora en los subdirectorios.
for DIR in *; do
	if [ -d $DIR ]; then
		if [ $DIR != "CVS" ]; then
			# Sólo si el subdirectorio no es el de
			# la información del CVS.
			cd $DIR
			rm -f *.eps
			cd ..;
		fi;
	fi;
done

# Ten en cuenta que estamos entrando en los directorios
# de primer nivel. TeXiS (su Makefile) asume que no habrá 
# subdirectorios dentro de los directorios de imagenes de
# cada capítulo precisamente para que este script sea más
# simple :-)
# Si realmente se quisieran soportar subdirectorios en
# los directorios de los capítulos, habría que hacer algo
# como:
#
# for DIR in $(find . -type d); then ...
#
# Pero luego teniendo en cuenta de quitar los CVS y los
# .svn

# Este script tiene una estructura similar a updateAll.sh.
# A su vez, ambos (updateAll.sh y cleanAll.sh) están
# copiados iguales en el directorio de imágenes vectoriales.
# Si modificas alguno, tendrás que modificar los demás.

==> Imagenes/Vectorial/update-eps.sh <==
#!/bin/bash
#----------------------------------------------------------
#
# Copyright 2009 Pedro Pablo Gomez-Martin,
#                Marco Antonio Gomez-Martin
# 
# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <http://www.gnu.org/licenses/>.
#
#----------------------------------------------------------

# Recorre todos los ficheros .pdf del directorio, y los
# convierte a eps utilizando el programa pdftops.

# Se basó originalmente en:

# http://www.tug.org/pipermail/texhax/2003-June/000396.html
# http://amath.colorado.edu/documentation/LaTeX/reference/figures.html

# aunque ya no tiene nada que ver :-)


# Convierte a .eps el fichero .pdf recibido como primer parámetro.
# Si hay algún problema devuelve 1; en otro caso, devuelve 0
function convert {
    f=$1

    # Construimos el nombre del fichero con extensión .eps
    eps=$(echo $f | sed s/pdf$/eps/)

    echo -n "$f --> $eps ... "

    # Si el fichero $eps existe y es más nuevo que el original,
    # nos ahorramos la conversión.
    [ $eps -nt $f ] && echo $eps está actualizado. && exit 0

    # Hacemos la comprobación de si está instalado pdftops
    # en un lugar "tan profundo" para que sólo falle si
    # realmente lo vamos a usar. Esto significa que vamos
    # a comprobarlo por cada imagen... La otra opción
    # habría sido comprobarlo directamente en updateAll.sh
    # pero en ese caso, si no tenemos el pdftops, pero tampoco
    # tenemos imágenes que convertir, acabaríamos con un 
    # "error" que no resulta problemático.
    # De hecho lo hacemos incluso después de haber comprobado
    # que no tenemos ya el .eps actualizado, para no quejarnos
    # si el fichero existe realmente.
    if ! which pdftops > /dev/null; then
        echo "El programa pdftops no está disponible." > /dev/stderr
        echo "No pueden convertirse las imagenes vectoriales." > /dev/stderr
	exit 1
    fi
    pdftops -eps $f $eps >/dev/null 2>&1 && echo Hecho. || (echo ERROR. && rm -f $eps && exit 1)

}



for f in *.pdf; do
    [ ! -e $f ] && continue
    # Necesario porque el for mete en f un
    # *.pdf si no hay ninguno, a si es que nos
    # aseguramos de que el fichero existe.

    # Convertimos todos los ficheros encontrados
    if ! convert $f; then
        exit 1
    fi
done


==> Imagenes/Vectorial/updateAll.sh <==
#!/bin/bash
#----------------------------------------------------------
#
# Copyright 2009 Pedro Pablo Gomez-Martin,
#                Marco Antonio Gomez-Martin
# 
# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <http://www.gnu.org/licenses/>.
#
#----------------------------------------------------------

# Actualizamos las imágenes que estén en el directorio actual.
./update-eps.sh || exit 1

# Y ahora en los subdirectorios.
for DIR in *; do
	if [ -d $DIR ]; then
		if [ $DIR != "CVS" ]; then
			# Sólo si el subdirectorio no es el de
			# la información del CVS.
			cd $DIR
			if ! ../update-eps.sh; then
				cd ..
				exit 1
			fi
			cd ..
		fi
	fi
done

# Ten en cuenta que estamos entrando en los directorios
# de primer nivel. TeXiS (su Makefile) asume que no habrá 
# subdirectorios dentro de los directorios de imagenes de
# cada capítulo precisamente para que este script sea más
# simple :-)
# Si realmente se quisieran soportar subdirectorios en
# los directorios de los capítulos, habría que hacer algo
# como:
#
# for DIR in $(find . -type d); then ...
#
# Pero luego teniendo en cuenta de quitar los CVS y los
# .svn

# Este script tiene una estructura similar a updateAll.sh.
# A su vez, ambos (updateAll.sh y cleanAll.sh) están
# copiados iguales en el directorio de imágenes vectoriales.
# Si modificas alguno, tendrás que modificar los demás.

==> examples/calc.animals.sh <==
#!/bin/bash
cd ../..

dir=tesis/examples

# generar resultados mml_cost:
for elem in  animals_prg4 # animals_prg_progol animals_prg1 animals_prg2 animals_prg3 animals_prg4 animals_prg2f animals_prg3f 
do 
  base=$(echo $elem | sed "s/.pl//g")  
  
  ./mml_cost $dir/$elem.pl --examples=$dir/animals_pos.pl \
                                --kb=$dir/animals_kb.pl --debug > $dir/$base.pos.txt 2>&1
  ./mml_cost $dir/$elem.pl --examples=$dir/animals_neg.pl \
                                --kb=$dir/animals_kb.pl --debug > $dir/$base.neg.txt 2>&1

done



echo -e "SEGUNDA TABLA \n \n"

# extraer tabla:
for item in "Total cost" "Program" "Rules" "Lexicon" "Heads" "Bodies" "Vars" "Examples" "Knowledge Base"
do
  # echo -n "$item  &  "
  printf "%21s " "$item"
  for elem in animals_prg_progol animals_prg1 animals_prg2 animals_prg3 animals_prg4
  do 
    base=$(echo $elem | sed "s/.pl//g")  
    # echo $base $item
  
    value=$(grep -i "$item: " $dir/$elem.pos.txt | cut -d: -f2 | cut -db -f1)
    [ "$value" == "" ] && value="0"
    
    printf "& %12s " $value
    # xecho -n " $value &"
    
  done
  
  echo -en "\\\\\\\\ \n"
    
done


# calcular lo que queda:
#No. of $E^+$ covered & 16/16  &   a & c & e & 14/16 \\
#  No. of $E^-$ covered & 0/42   &    b & d & f &  0/42  \\
#    Accuracy          & 58/58 & 56/58 & 49/58 & 40/58 & 56/58  \\
#                        & 100\% & 96.55\% & 84.48\% & 82.75\% & 96.55\%  \\

 una=""
 dos=""
tres=""
cuat=""

for elem in animals_prg_progol animals_prg1 animals_prg2 animals_prg3 animals_prg4
do 
    base=$(echo $elem | sed "s/.pl//g")  
  
    negok=$(grep "unify with the program" $dir/$base.neg.txt  | wc -l)    
    negmal0=$(grep "examples: " $dir/$base.neg.txt | cut -df -f2 | cut -de -f1)
    [ "$negmal0" == "" ] && negmal0="0"
    cd - >/dev/null
    negmal1=$(echo "[animals_kb],[$base],[animals_neg1]." | yap -- 2>&1 | grep failed | wc -l)
    cd ../..
    negmal=$(expr $negmal0 + $negmal1)
    
    neg=$(expr $negok + $negmal)

    posmal=$(grep "unify with the program" $dir/$base.pos.txt  | wc -l)    
    posok=$(grep "examples: " $dir/$base.pos.txt | cut -df -f2 | cut -de -f1)
    [ "$posok" == "" ] && posok="0"
    pos=$(expr $posok + $posmal)

    accur=$(expr $posok + $neg - $negmal)
    sum=$(expr $neg + $pos)
    porcent=$(echo $accur / $sum \* 100 | bc -l | sed "s/\./,/g")
    porcent1=$(printf "%.2f" $porcent | sed "s/,/./g")
    cuat=$cuat$(printf "& %10s\\%% " $porcent1)
    una=$una$(printf  "&        %2d/%2d " $posok $pos)
    dos=$dos$(printf  "&        %2d/%2d " $negmal $neg)
    tres=$tres$(printf  "&        %2d/%2d " $accur $sum)
done


echo "No. of \$E^+\$ covered  $una\\\\" 
echo "No. of \$E^-\$ covered  $dos\\\\"
echo "Accuracy              $tres\\\\"
echo "                      $cuat\\\\"





echo -e "PRIMERA TABLA \n \n"

# extraer tabla:
for item in "Total cost" "Program" "Rules" "Lexicon" "Heads" "Bodies" "Vars" "Examples" "Knowledge Base"
do
  # echo -n "$item  &  "
  printf "%21s " "$item"
  for elem in animals_prg_progol animals_prg1 animals_prg2f animals_prg3f animals_prg4
  do 
    base=$(echo $elem | sed "s/.pl//g")  
    # echo $base $item
  
    value=$(grep -i "$item: " $dir/$elem.pos.txt | cut -d: -f2 | cut -db -f1)
    [ "$value" == "" ] && value="0"
    
    printf "& %12s " $value
    # xecho -n " $value &"
    
  done
  
  echo -en "\\\\\\\\ \n"
    
done


# calcular lo que queda:
#No. of $E^+$ covered & 16/16  &   a & c & e & 14/16 \\
#  No. of $E^-$ covered & 0/42   &    b & d & f &  0/42  \\
#    Accuracy          & 58/58 & 56/58 & 49/58 & 40/58 & 56/58  \\
#                        & 100\% & 96.55\% & 84.48\% & 82.75\% & 96.55\%  \\

 una=""
 dos=""
tres=""
cuat=""

for elem in animals_prg_progol animals_prg1 animals_prg2f animals_prg3f animals_prg4
do 
    base=$(echo $elem | sed "s/.pl//g")  
  
    negok=$(grep "unify with the program" $dir/$base.neg.txt  | wc -l)    
    negmal0=$(grep "examples: " $dir/$base.neg.txt | cut -df -f2 | cut -de -f1)
    [ "$negmal0" == "" ] && negmal0="0"
    
    cd - >/dev/null
    negmal1=$(echo "[animals_kb],[$base],[animals_neg1]." | yap -- 2>&1 | grep failed | wc -l)
    cd ../..
    negmal=$(expr $negmal0 + $negmal1)

    neg=$(expr $negok + $negmal)

    posmal=$(grep "unify with the program" $dir/$base.pos.txt  | wc -l)    
    posok=$(grep "examples: " $dir/$base.pos.txt | cut -df -f2 | cut -de -f1)
    [ "$posok" == "" ] && posok="0"
    pos=$(expr $posok + $posmal)

    accur=$(expr $posok + $neg - $negmal)
    sum=$(expr $neg + $pos)
    porcent=$(echo $accur / $sum \* 100 | bc -l | sed "s/\./,/g")
    porcent1=$(printf "%.2f" $porcent | sed "s/,/./g")
    cuat=$cuat$(printf "& %10s\\%% " $porcent1)
    una=$una$(printf  "&        %2d/%2d " $posok $pos)
    dos=$dos$(printf  "&        %2d/%2d " $negmal $neg)
    tres=$tres$(printf  "&        %2d/%2d " $accur $sum)
done


echo "No. of \$E^+\$ covered  $una\\\\" 
echo "No. of \$E^-\$ covered  $dos\\\\"
echo "Accuracy              $tres\\\\"
echo "                      $cuat\\\\"



cd - >/dev/null

==> examples/calc.linked.sh <==
#!/bin/bash
cd ../..


temporal=$(tempfile)
errores=$(tempfile)

result=""
# generar resultados mml_cost:
for elem in  8.1.1 8.1.2 8.1.3 8.1.4 8.1.5 8.1.6
do 
  base=$(echo $elem | cut -d. -f3)  
  ./mml_cost paper/$elem.pr.pl --numbers --examples=paper/8.1.ex.pl --kb=paper/8.1.kb.pl > $temporal 2>$errores
  [ $( wc -l $errores | cut -d" " -f1 ) -gt 0 ] && echo "errores con $base!!!!"

  rules=$(grep rules: $temporal | cut -d: -f2 | cut -db -f1)
  lexicon=$(grep lexicon: $temporal | cut -d: -f2 | cut -db -f1)
  heads=$(grep heads: $temporal | cut -d: -f2 | cut -db -f1)
  bodies=$(grep bodies: $temporal | cut -d: -f2 | cut -db -f1)
  vars=$(grep vars: $temporal | cut -d: -f2 | cut -db -f1)  
  examples=$(grep "examples: " $temporal | cut -d: -f2 | cut -db -f1)
  program=$(grep "program: " $temporal | cut -d: -f2 | cut -db -f1)  
  
  suma=$(echo $examples + $program | bc)
  result="$result \n $base & $suma "
  echo "$base & $rules & $lexicon & $heads & $bodies & $vars & $program & $examples \\\\"
  
done

echo -e "\n\n $result"
cd - >/dev/null

==> examples/calc.probabilistic.sh <==
#!/bin/bash

cd ../..

./mml_cost --debug tesis/examples/prob.pl  --examples=tesis/examples/examples.prob.pl

